PACT: From Credit Assignment to Critic Alignment

Reinforcement learning has become a central component of large language model (LLM) post-training, yet token-level credit lacks a generally accepted mathematical definition, leaving its relationship to commonly used training signals unclear. We formulate three regularity conditions, namely Completeness, Prefix Consistency, and Neutrality, and prove that they uniquely determine token-level credit. This characterization provides a unified basis for explaining phenomena across existing algorithms and guides the development of an improved actor-critic training procedure. Through this lens, an ideal teacher in On-Policy Distillation (OPD) acts as an implicit critic, yielding an expected policy gradient proportional to that induced by token-level credit. Response-level REINFORCE Leave-One-Out (RLOO) signals match the expected policy-gradient contribution of token-level credit despite their coarser granularity. We further establish approximate credit sparsity under bounded outcome rewards and show how intermediate critic errors in Generalized Advantage Estimation (GAE) can become comparable to the underlying credit. These motivate Policy Aligned Critic Training (PACT), which adopts an Actor-then-Critic update order to apply importance sampling correction to critic training and better align the critic with the updated policy. In agentic mathematical reasoning, PACT achieves 72.87% average accuracy across four benchmarks, outperforming GRPO and PPO by 8.80 and 13.16 percentage points, respectively. On SWE-bench Verified, PACT achieves a pass rate of 67.4%, outperforming PPO, GRPO, and SAO by 2.4, 2.0, and 3.8 percentage points, respectively.

==> build.sh <==
#!/usr/bin/env bash
# latex-paper build helper — compile with tectonic + render pages to PNG so the
# agent can *visually* check the result (not just guess from the .tex).
#
# Usage:
#   build.sh [MAIN.tex] [N_PAGES]
#     MAIN.tex   top-level file to compile   (default: main.tex)
#     N_PAGES    pages to render to PNG       (default: 3; use 0 to skip rendering)
#
# Produces:
#   <main>.pdf
#   .preview/page-*.png        150 dpi — Read these to verify layout/figures/tables
#   a Warning/Error/Overfull summary pulled from <main>.log
#
# Exit code is nonzero if the compile fails.
set -euo pipefail

MAIN="${1:-main.tex}"
NPAGES="${2:-3}"
BASE="$(basename "${MAIN%.tex}")"
DIR="$(cd "$(dirname "$MAIN")" && pwd)"
cd "$DIR"
MAIN="$(basename "$MAIN")"

echo "▶ tectonic compile: $DIR/$MAIN"
for FIGURE in figures/benchmark-comparison.tex figures/training-dynamics.tex; do
  if [[ -f "$FIGURE" ]]; then
    echo "▶ tectonic figure: $DIR/$FIGURE"
    tectonic "$FIGURE" --keep-logs
  fi
done

# tectonic auto-runs the needed passes (biber/bibtex, rerun for refs) and
# auto-downloads any missing packages. --keep-logs leaves <base>.log for grepping.
if ! tectonic "$MAIN" --keep-logs --synctex; then
  echo "✗ compile FAILED — fix the errors above (full log: $DIR/$BASE.log)"
  exit 1
fi

LOG="$BASE.log"
if [[ -f "$LOG" ]]; then
  echo
  echo "── log summary ($LOG) ──"
  if ! grep -nE "Warning|Error|Overfull|Underfull|undefined|Missing" "$LOG" | head -40; then
    echo "  (clean — no warnings/errors)"
  fi
fi

if [[ "$NPAGES" != "0" && -f "$BASE.pdf" ]]; then
  rm -rf .preview && mkdir -p .preview
  pdftoppm -png -r 150 -f 1 -l "$NPAGES" "$BASE.pdf" .preview/page >/dev/null 2>&1 || true
  echo
  echo "── preview PNGs (Read these to visually check layout) ──"
  ls .preview/*.png 2>/dev/null | sed 's/^/  /' || echo "  (no png rendered)"
fi

echo
echo "✓ done → $DIR/$BASE.pdf"

